Feature-Interaction Aware Configuration Prioritization for Configurable Code

Unexpected interactions among features induce most bugs in a configurable software system. Exhaustively analyzing all the exponential number of possible configurations is prohibitively costly. Thus, various sampling techniques have been proposed to systematically narrow down the exponential number of legal configurations to be analyzed. Since analyzing all selected configurations can require a huge amount of effort, fault-based configuration prioritization, that helps detect faults earlier, can yield practical benefits in quality assurance. In this paper, we propose CoPro, a novel formulation of feature-interaction bugs via common program entities enabled/disabled by the features. Leveraging from that, we develop an efficient feature-interaction aware configuration prioritization technique for a configurable system by ranking the configurations according to their total number of potential bugs. We conducted several experiments to evaluate CoPro on the ability to detect configuration-related bugs in a public benchmark. We found that CoPro outperforms the state-of-the-art configuration prioritization techniques when we add them on advanced sampling algorithms. In 78% of the cases, CoPro ranks the buggy configurations at the top 3 positions in the resulting list. Interestingly, CoPro is able to detect 17 not-yet-discovered feature-interaction bugs.

==> example1.c <==
#define NULL (void*)0
#ifdef CONFIG_TWL4030_CORE
#define CONFIG_IRQ_DOMAIN
#endif
#ifdef CONFIG_OF_DEVICE
#if !defined(CONFIG_SPARC)
int of_platform_populate(int node, int t){
	return 0;
}
#endif 
#endif 
#ifdef CONFIG_IRQ_DOMAIN
int irq_domain_simple_ops = 1;
void irq_domain_add(int *ops){
  	int irq = *ops; 			
}
#endif
#ifdef CONFIG_TWL4030_CORE
int twl_probe(int n){
	int status, temp, node=n;
  	int *ops = NULL; 			
#ifdef CONFIG_OF_IRQ
  	ops = &irq_domain_simple_ops;
#endif  
  	irq_domain_add(ops); 
	temp = irq_domain_simple_ops;	
#ifdef CONFIG_OF_DEVICE
	if (node)
		status = of_platform_populate(node, temp);
	else
#endif
		status = 0;
	return status;
}
#endif

int main(){
	int n = 1;
#ifdef CONFIG_TWL4030_CORE
	twl_probe(n); 				
#endif
	return 0;
}

==> example3.c <==
int dmesg_main(int argc, char **argv){
	char *buf;
	int bufsize = 8196;
	//...
	buf = xmalloc(bufsize);
	//...
all_done:
#ifdef CONFIG_FEATURE_CLEAN_UP
	if (buf) 
		free(buf);
#endif
	return EXIT_SUCCESS;
die_the_death:
	bb_perror_nomsg_and_die();
}

==> example_src.c <==
#ifdef CONFIG_TWL4030_CORE
#define CONFIG_IRQ_DOMAIN
#endif
#if !defined(CONFIG_SPARC)		
int of_platform_populate(int node){
	return 0;
}
#endif
#ifdef CONFIG_IRQ_DOMAIN		
int irq_domain_simple_ops = 1;
void irq_domain_add(int *ops){
	int irq = *ops; 
}
#endif
#ifdef CONFIG_TWL4030_CORE			
int twl_probe(int n){
	int *ops = NULL, status = n;
#ifdef CONFIG_OF_IRQ 				
	ops = &irq_domain_simple_ops;
	status = 0;
#endif
	irq_domain_add(ops);
#ifdef CONFIG_OF_DEVICE				
	status = of_platform_populate(n);
#endif
	return status;
}
#endif
int main(){
#ifdef CONFIG_TWL4030_CORE
	twl_probe();
#endif
	return 0;
}
